First-principle quantum Monte-Carlo study of charge carrier mobility in organic molecular semiconductors

We present a first-principle numerical study of charge transport in a realistic two-dimensional tight-binding model of organic molecular semiconductors. We use the Hybrid Monte Carlo (HMC) algorithm to simulate the full quantum dynamics of phonons and either a single or multiple charge carriers without any tunable parameters. We introduce a number of algorithmic improvements, including efficient Metropolis updates for phonon fields based on analytic insights, which lead to negligible autocorrelation times and allow to reach sub-permille precisions at small computational cost of $O(1)$ CPU-hour. Our simulations produce charge mobility estimates that are in good agreement with experiment and that also justify the phenomenological Transient Localisation approach.

==> data/merge.sh <==
#!/bin/bash

rm -f summary_angle_merge.csv

while read orig; do
	params="$(echo "$orig" | awk -F "\t" '{print $1,$2,".*",$4,$5,$6}')	"
	zero="$(grep "$(echo "$params" | tr ' ' '\t')" summary_zero.csv | head -1)"

	if [ ! "$zero" ]; then continue; fi

	echo "$(echo "$orig" | awk -F "\t" '{print  $1,$2,$3,$4,$5,$6,$10,$11,$13,$14,$17,$21,$22}')	$(echo "$zero" | awk -F "\t" '{print $13,$14,$21,$22,$10,$11}')" >> summary_angle_merge.csv
done <summary_angle.csv

